Probabilistic Forecasting of Irregular Time Series via Conditional Flows

Probabilistic forecasting of irregularly sampled multivariate time series with missing values is an important problem in many fields, including health care, astronomy, and climate. State-of-the-art methods for the task estimate only marginal distributions of observations in single channels and at single timepoints, assuming a fixed-shape parametric distribution. In this work, we propose a novel model, ProFITi, for probabilistic forecasting of irregularly sampled time series with missing values using conditional normalizing flows. The model learns joint distributions over the future values of the time series conditioned on past observations and queried channels and times, without assuming any fixed shape of the underlying distribution. As model components, we introduce a novel invertible triangular attention layer and an invertible non-linear activation function on and onto the whole real line. We conduct extensive experiments on four datasets and demonstrate that the proposed model provides $4$ times higher likelihood over the previously best model.

==> fig/2024-01-18-bifurcation-example2.py <==
# bifurcation-example
# - a simple example for Vijaya's profiti model

import numpy as np
import math
import matplotlib.pyplot as plt
import matplotlib.colors as mcolors
import copy
import random


class simple_function:
    # a generator for a simple example function.
    # any function having a parameter "a" will do.
    
    def __init__(self, a, b, c):
        self.a = a
        self.b = b
        self.c = c

    def __call__(self, t):
        return self.a*t + self.b*math.sin(self.c*t)

class function_modifier:
    # modifies a function by changing its parameter 'a'.
    # used to model branches in the data generating process.

    def __init__(self, m):
        # m: multiplier of parameter a.
        self.m = m

    def modify(self, f):
        f2 = copy.copy(f)
        f2.a = f2.a * self.m
        return f2

def normal_distribution(mean = 0, var = 1):
    # well...
    def sample():
        return np.random.normal(0, var)
    return sample

normal01 = normal_distribution(0, 1)
    
def sample_instance(f, mods, eps=normal01, N1=100, N2=30, num_branches=1):
    # sample an instance from f with branches from mods.
    
    # 1. sample common start: sample first N1 points from f
    xs1 = [ f(t) + eps() for t in range(N1) ]

    # 2. sample branches
    mods_sel = random.sample(mods, num_branches)
    xss = []
    for mod in mods_sel:
        xs = copy.copy(xs1) 
        # sample next N2 points from modified f: g
        # - make both parts "connect": g + f(N1-1) - g(N1-1)
        g = mod.modify(f)
        delta = f(N1-1) - g(N1-1)
        xs.extend( [ g(t) + delta + eps() for t in range(N1, N1+N2) ] )
        xss.append(xs)
        
    if len(xss) == 1:
        # unpack single element lists to make the API more irregular
        xss = xss[0]
        
    return xss


#_ 2. plot utility

def myplot(f, N=100, col='r'):
    # plot function or points f
    if isinstance(f, list):
        ts = list(range(len(f)))
        fs = f
    else:
        ts = np.arange(0., N, 1)
        fs = [f(t) for t in ts]
    plt.plot(ts, fs, '-', color=col)

def myplots(fs, N=100, colors=mcolors.TABLEAU_COLORS):
    # plot several functions with several colors
    if len(colors) > len(fs):
        colors = list(colors)[0:len(fs)]
    for f,col in zip(fs, colors):
        myplot(f, N, col)


#_ 3. example
f = simple_function(1, 2, 0.4)    
steeper = function_modifier(2)
less_steep = function_modifier(0.5)

# to sample usual instances (with just one branch):
x = sample_instance(f, [steeper, less_steep], num_branches=1)
myplot(x)
plt.show(block=False)

# to sample both branches for illustration:
x2 = sample_instance(f, [steeper, less_steep], num_branches=2)
myplots(x2)
plt.show(block=False)

# reference point for the forecasts is always t = N = N1 = 100.


==> fig/matplotlib_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_33904/1009748126.py:5: MatplotlibDeprecationWarning: Support for setting an rcParam that expects a str value to a non-str value is deprecated since 3.5 and support will be removed two minor releases later.\n",
      "  mpl.rcParams['text.latex.preamble'] = [r'\\usepackage{amsmath}'] #for \\text command\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "mpl.rcParams['text.latex.preamble'] = [r'\\usepackage{amsmath}'] #for \\text command\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plt.figure(figsize=(6,6))\n",
    "x = np.linspace(-4,4,50)\n",
    "y = np.arcsinh(np.exp(1)*np.sinh(x))\n",
    "plt.plot(x, y)\n",
    "plt.xlabel(r'$u$' loc = 'right', fontsize=20)\n",
    "plt.ylabel(r'$f_{{a}} (u, t=1)$', loc='bottom', rotation = 0, fontsize=20, labelpad=30)\n",
    "ax = plt.gca()\n",
    "ax.spines['left'].set_position('zero')\n",
    "ax.spines['bottom'].set_position('zero')\n",
    "ax.spines['right'].set_color('none')\n",
    "ax.spines['top'].set_color('none')\n",
    "ax.tick_params(axis='both', which='both', direction='in', labelsize=20, width=1.5, length=6)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.savefig('alpha.pdf')\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(6,6))\n",
    "plt.tight_layout()\n",
    "x = np.linspace(-4,4,1000)\n",
    "y = np.exp(1)*np.cosh(x)/((1 + (np.exp(1)*np.sinh(x))**2)**0.5)\n",
    "np.arcsinh(np.exp(1)*np.sinh(x))\n",
    "plt.plot(x, y)\n",
    "plt.yticks(np.arange(0,4,1), fontsize=20)\n",
    "plt.xticks(np.arange(-4,5,2), fontsize=25)\n",
    "plt.xlabel(r'$u$', loc = 'right', fontsize=20)\n",
    "plt.ylabel(r'$\\frac{\\partial}{\\partial u}{f_a}(u, t=1)$', loc='bottom', rotation = 0, fontsize=20, labelpad=30)\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.spines['left'].set_position('zero')\n",
    "ax.spines['bottom'].set_position('zero')\n",
    "ax.spines['right'].set_color('none')\n",
    "ax.spines['top'].set_color('none')\n",
    "ax.tick_params(axis='both', which='both', direction='in', labelsize=20, width=1.5, length=6)\n",
    "\n",
    "plt.grid(True)\n",
    "plt.savefig('alpha_der.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [],
   "source": [
    "def alpha(u, t, a):\n",
    "    return np.arcsinh(np.exp(a * t) * np.sinh(a * u)) / a\n",
    "\n",
    "def grad(u, t, a):\n",
    "    y = np.arcsinh(np.exp(a * t) * np.sinh(a * u)) / a\n",
    "    return np.gradient(y,u)\n",
    "\n",
    "def hessian(u, t, a):\n",
    "    y = np.arcsinh(np.exp(a * t) * np.sinh(a * u)) / a\n",
    "    return np.gradient(np.gradient(y,u),u)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axs = plt.subplots(1,2,figsize=(10,6))\n",
    "# plt.tight_layout()\n",
    "for ax in axs:\n",
    "    ax.spines['left'].set_position('zero')\n",
    "    ax.spines['bottom'].set_position('zero')\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.tick_params(axis='both', which='both', direction='in', labelsize=20, width=1.5, length=6)\n",
    "    ax.plot((1), (0), ls=\"\", marker=\">\", ms=10, color=\"k\",\n",
    "            transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "    ax.plot((0), (1), ls=\"\", marker=\"^\", ms=10, color=\"k\",\n",
    "            transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "    ax.plot((0), (0), ls=\"\", marker=\"<\", ms=10, color=\"k\",\n",
    "            transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "    ax.plot((0), (0), ls=\"\", marker=\"v\", ms=10, color=\"k\",\n",
    "            transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "    ax.grid(True)\n",
    "# Plot f(x, a=1, t) for different t values in subplot 1\n",
    "x = np.linspace(-4,4.01,400)\n",
    "axs[0].plot(x, alpha(x, 1, 1), linewidth=5)\n",
    "axs[0].set_yticks([-6,-4, -2, 2, 4, 6], labelsize=45)\n",
    "axs[0].set_xticks([-4,-2,2,4], labelsize=45)    \n",
    "axs[0].xaxis.set_label_coords(.5, .7)\n",
    "\n",
    "x = np.linspace(-4, 4, 400)\n",
    "# # Plot df/dx for different t values in subplot 2\n",
    "axs[1].plot(x, grad(x, 1, 1), linewidth=5)\n",
    "axs[1].set_yticks(np.arange(0,4.1,1), fontsize=45)\n",
    "axs[1].set_xticks([-4,-2,2,4], fontsize=45)\n",
    "axs[1].xaxis.set_label_coords(.5, .2)\n",
    "# # Plot d^2f/dx^2 for different t values in subplot 3\n",
    "\n",
    "# Set titles and labels\n",
    "axs[0].set_title(r'$\\textnormal{Softstep}(u)$', fontsize=40, pad=30)\n",
    "axs[1].set_title(r'$\\frac{\\partial}{\\partial u}\\textnormal{Softstep}(u)$', fontsize=40, pad=30)\n",
    "for ax in axs:\n",
    "    ax.set_xlabel(r'$u$', loc='right', fontsize=45)\n",
    "    ax.yaxis.set_tick_params(labelsize=40)\n",
    "    ax.xaxis.set_tick_params(labelsize=40)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# fig.legend(loc='upper center', bbox_to_anchor=(0.508, 1.15), ncol=len(t_values), fontsize=35, frameon=False)\n",
    "\n",
    "# Adjust layout\n",
    "plt.tight_layout()\n",
    "plt.savefig('Softstep.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1300x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "t_values = [0,1,2]\n",
    "\n",
    "# Values of x\n",
    "x = np.linspace(-5, 5, 400)\n",
    "\n",
    "# Create subplots\n",
    "fig, axs = plt.subplots(1, 2, figsize=(13, 6))\n",
    "\n",
    "for ax in axs:\n",
    "    ax.spines['left'].set_position('zero')\n",
    "    ax.spines['bottom'].set_position('zero')\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.tick_params(axis='both', which='both', direction='in', labelsize=20, width=1.5, length=6)\n",
    "    ax.plot((1), (0), ls=\"\", marker=\">\", ms=10, color=\"k\",\n",
    "            transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "    ax.plot((0), (1), ls=\"\", marker=\"^\", ms=10, color=\"k\",\n",
    "            transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "    ax.plot((0), (0), ls=\"\", marker=\"<\", ms=10, color=\"k\",\n",
    "            transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "    ax.plot((0), (0), ls=\"\", marker=\"v\", ms=10, color=\"k\",\n",
    "            transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "    ax.grid(True)\n",
    "\n",
    "# Plot f(x, a=1, t) for different t values in subplot 1\n",
    "for t in t_values:\n",
    "    axs[0].plot(x, alpha(x, t, 1), linewidth=3,label=r'$\\tau = $'+str(t))\n",
    "    axs[0].set_yticks(np.arange(-8,8.1,4), labelsize=45)\n",
    "    axs[0].set_xticks([-6,-3,3,6], labelsize=45)\n",
    "    \n",
    "    axs[0].xaxis.set_label_coords(.5, .7)\n",
    "\n",
    "x = np.linspace(-4, 4, 400)\n",
    "# # Plot df/dx for different t values in subplot 2\n",
    "for t in t_values:\n",
    "    axs[1].plot(x, grad(x, t, 1), linewidth=3)\n",
    "    axs[1].set_yticks(np.arange(0,8.1,2), fontsize=45)\n",
    "    axs[1].set_xticks([-4,-2,2,4], fontsize=45)\n",
    "    axs[1].xaxis.set_label_coords(.5, .45)\n",
    "# # Plot d^2f/dx^2 for different t values in subplot 3\n",
    "x = np.linspace(-2, 2.1, 400)\n",
    "# for t in t_values:\n",
    "#     axs[2].plot(x, hessian(x, t, 1), linewidth=3)\n",
    "#     axs[2].set_yticks(np.arange(-20,20.1,10), fontsize=45)\n",
    "#     axs[2].set_xticks([-2, -1, 1, 2], fontsize=45)\n",
    "#     axs[2].xaxis.set_label_coords(.5, .7)\n",
    "\n",
    "# Set titles and labels\n",
    "axs[0].set_title(r'$\\boldmath{f_\\mathrm{a}(u,a =1,\\tau)}$', fontsize=40, pad=30)\n",
    "axs[1].set_title(r'$\\frac{\\partial}{\\partial u}f_\\mathrm{a}(u,a =1,\\tau)$', fontsize=40, pad=30)\n",
    "# axs[2].set_title(r'$\\frac{\\partial^2}{\\partial u^2}f_\\mathrm{a}(u,a =1,\\tau)$', fontsize=40, pad=30)\n",
    "for ax in axs:\n",
    "    ax.set_xlabel(r'$u$', loc='right', fontsize=45)\n",
    "    ax.yaxis.set_tick_params(labelsize=35)\n",
    "    ax.xaxis.set_tick_params(labelsize=35)\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# fig.legend(loc='upper center', bbox_to_anchor=(0.508, 1.2), ncol=len(t_values), fontsize=35, frameon=False)\n",
    "\n",
    "# Adjust layout\n",
    "fig.tight_layout()\n",
    "plt.savefig('var_t.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1300x600 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "a_values = [1,2,3]\n",
    "\n",
    "# Values of x\n",
    "\n",
    "\n",
    "# Create subplots\n",
    "fig, axs = plt.subplots(1, 2, figsize=(13, 6))\n",
    "plt.tight_layout()\n",
    "for ax in axs:\n",
    "    ax.spines['left'].set_position('zero')\n",
    "    ax.spines['bottom'].set_position('zero')\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.spines['top'].set_visible(False)\n",
    "    ax.tick_params(axis='both', which='both', direction='in', labelsize=20, width=1.5, length=6)\n",
    "    ax.plot((1), (0), ls=\"\", marker=\">\", ms=10, color=\"k\",\n",
    "            transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "    ax.plot((0), (1), ls=\"\", marker=\"^\", ms=10, color=\"k\",\n",
    "            transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "    ax.plot((0), (0), ls=\"\", marker=\"<\", ms=10, color=\"k\",\n",
    "            transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "    ax.plot((0), (0), ls=\"\", marker=\"v\", ms=10, color=\"k\",\n",
    "            transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "    ax.grid(True)\n",
    "x = np.linspace(-2.1, 2.1, 400)\n",
    "# Plot f(x, a=1, t) for different t values in subplot 1\n",
    "for a in a_values:\n",
    "    axs[0].plot(x, alpha(x, 1, a), linewidth=3,label=r'$a = $'+str(a))\n",
    "    axs[0].set_yticks([-3,-1,1,3], labelsize=45)\n",
    "    axs[0].set_xticks([-2,-1,0,1,2], labelsize=45)\n",
    "    axs[0].xaxis.set_label_coords(.5, .7)\n",
    "\n",
    "x = np.linspace(-1, 1.1, 400)\n",
    "# # Plot df/dx for different t values in subplot 2\n",
    "for a in a_values:\n",
    "    axs[1].plot(x, grad(x, 1, a), linewidth=3)\n",
    "    axs[1].set_yticks([0,4,8,12,16], fontsize=45)\n",
    "    axs[1].set_xticks([-1,1], fontsize=35, fontlabel='bold')\n",
    "    axs[1].xaxis.set_label_coords(.5, .45)\n",
    "# # Plot d^2f/dx^2 for different t values in subplot 3\n",
    "# x = np.linspace(-0.5, 0.5, 400)\n",
    "# for a in a_values:\n",
    "#     axs[2].plot(x, hessian(x, 1, a), linewidth=3)\n",
    "#     axs[2].set_yticks(np.arange(-100,100.1,100), fontsize=45)\n",
    "#     axs[2].set_xticks([-0.5, 0.5], fontsize=45)\n",
    "#     axs[2].xaxis.set_label_coords(.5, .7)\n",
    "\n",
    "# Set titles and labels\n",
    "axs[0].set_title(r'$\\boldmath{\\textnormal{shiesh}(u;b)}$', fontsize=40, pad=30)\n",
    "axs[1].set_title(r'$\\frac{\\partial}{\\partial u}\\textnormal{shiesh}(u;b)$', fontsize=40, pad=30)\n",
    "# axs[2].set_title(r'$\\frac{\\partial^2}{\\partial u^2}f_\\mathrm{a}(u,a,\\tau=1)$', fontsize=40, pad=30)\n",
    "for ax in axs:\n",
    "    ax.set_xlabel(r'$u$', loc='right', fontsize=45, fontweight='bold')\n",
    "    ax.yaxis.set_tick_params(labelsize=35)\n",
    "    ax.xaxis.set_tick_params(labelsize=35)\n",
    "# fig.legend(loc='upper center', bbox_to_anchor=(0.508, 1.3), ncol=len(a_values), fontsize=35, frameon=False)\n",
    "\n",
    "# Adjust layout\n",
    "fig.tight_layout()\n",
    "plt.savefig('var_a.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Define the functions\n",
    "def alpha(u, t):\n",
    "    return np.arcsinh(np.exp(t) * np.sinh(u))\n",
    "\n",
    "def derivative_alpha(u, t):\n",
    "    return np.exp(t) * np.cosh(u) / np.sqrt(1 + (np.exp(t) * np.sinh(u))**2)\n",
    "\n",
    "# Create the u values\n",
    "u_values = np.linspace(-5, 5, 400)\n",
    "\n",
    "# Create the subplots\n",
    "# fig, axs = plt.subplots(1, 2, figsize=(12, 5))\n",
    "\n",
    "# Plot for alpha(u, t)\n",
    "t_values_alpha = [0, 1, 2, 3]\n",
    "plt.figure(figsize=(6,6))\n",
    "# plt.tight_layout()\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.spines['left'].set_position('zero')\n",
    "ax.spines['bottom'].set_position('zero')\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.tick_params(axis='both', which='both', direction='in', labelsize=20, width=1.5, length=6)\n",
    "ax.plot((1), (0), ls=\"\", marker=\">\", ms=10, color=\"k\",\n",
    "        transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "ax.plot((0), (1), ls=\"\", marker=\"^\", ms=10, color=\"k\",\n",
    "        transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "ax.plot((0), (0), ls=\"\", marker=\"<\", ms=10, color=\"k\",\n",
    "        transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "ax.plot((0), (0), ls=\"\", marker=\"v\", ms=10, color=\"k\",\n",
    "        transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "plt.grid(True)\n",
    "\n",
    "\n",
    "for t in t_values_alpha:\n",
    "    alpha_values = alpha(u_values, t)\n",
    "    derivative_values = derivative_alpha(u_values, t)\n",
    "    if t == 1:\n",
    "        plt.plot(u_values, alpha_values, linewidth=3, label=r'$\\tau$ = '+str(t), color='red')\n",
    "    else:   \n",
    "        plt.plot(u_values, alpha_values, label=r'$\\tau$ = '+str(t))\n",
    "    # axs[1].plot(u_values, derivative_values)\n",
    "\n",
    "\n",
    "\n",
    "# plt.title(r'$f_\\mathrm{a}(u,t,a =1) = \\frac{1}{a}\\sinh^{-1}(\\exp(a\\cdot t)\\sinh(a\\cdot u))$', size=20)\n",
    "plt.title(r'$f_\\mathrm{a}(u,a =1,\\tau)$', size=45)\n",
    "plt.xlabel(r'$u$', size=35, loc = 'right')\n",
    "# plt.legend(fontsize=35, handlelength=1, loc = 2, frameon=False)\n",
    "plt.yticks([-6,-4,-2,2,4,6], fontsize=35)\n",
    "plt.xticks([-5,-3,-1,1, 3,5], fontsize=35)\n",
    "\n",
    "# Adjust layout\n",
    "plt.savefig('alpha_varyt.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Define the functions\n",
    "def alpha(u, t):\n",
    "    return np.arcsinh(np.exp(t) * np.sinh(u))\n",
    "\n",
    "def derivative_alpha(u, t):\n",
    "    return np.exp(t) * np.cosh(u) / np.sqrt(1 + (np.exp(t) * np.sinh(u))**2)\n",
    "\n",
    "# Create the u values\n",
    "u_values = np.linspace(-3.3, 3.3, 400)\n",
    "\n",
    "# Plot for alpha(u, t)\n",
    "t_values_alpha = [0, 1, 2, 3]\n",
    "plt.figure(figsize=(7,6))\n",
    "# plt.tight_layout()\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.spines['left'].set_position('zero')\n",
    "ax.spines['bottom'].set_position('zero')\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.tick_params(axis='both', which='both', direction='in', labelsize=20, width=1.5, length=6)\n",
    "ax.plot((1), (0), ls=\"\", marker=\">\", ms=10, color=\"k\",\n",
    "        transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "ax.plot((0), (1), ls=\"\", marker=\"^\", ms=10, color=\"k\",\n",
    "        transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "ax.plot((0), (0), ls=\"\", marker=\"<\", ms=10, color=\"k\",\n",
    "        transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "ax.plot((0), (0), ls=\"\", marker=\"v\", ms=10, color=\"k\",\n",
    "        transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "plt.grid(True)\n",
    "\n",
    "\n",
    "for t in t_values_alpha:\n",
    "    alpha_values = alpha(u_values, t)\n",
    "    derivative_values = derivative_alpha(u_values, t)\n",
    "    if t==1:\n",
    "        plt.plot(u_values, derivative_values, linewidth=3, label=r'$\\tau$ = '+str(t), color='red')\n",
    "    else:\n",
    "        plt.plot(u_values, derivative_values, label=r'$\\tau$ = '+str(t))\n",
    "\n",
    "\n",
    "plt.grid(True)\n",
    "# plt.yticks(np.arange(-1,4,20), fontsize=35)\n",
    "plt.title(r'$\\frac{\\partial}{\\partial u}(f_\\mathrm{a}(u, a=1, \\tau))$', size=45)\n",
    "# plt.title(r'$\\frac{\\partial}{\\partial u}(f_\\mathrm{a}(u,t,a=1)) = \\frac{\\exp(a\\cdot t) \\cosh(a\\cdot u)}{\\sqrt{1 + (\\exp(a\\cdot t) \\sinh(a \\cdot u))^2}}$', size=20)\n",
    "\n",
    "plt.xlabel(r'$u$', size=35, loc = 'right')\n",
    "# plt.ylabel(r'$u$' size=20, loc = 'left')\n",
    "plt.yticks(np.arange(-5,20,5), fontsize=35)\n",
    "\n",
    "# plt.legend(fontsize=35)\n",
    "\n",
    "# Adjust layout\n",
    "plt.savefig('alpha_der_varyt.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def hessian(x, t, a=1):\n",
    "    y = np.arcsinh(np.exp(t)*np.sinh(a*x))\n",
    "    return np.gradient(np.gradient(y,x),x)\n",
    "# Create the u values\n",
    "u_values = np.linspace(-2, 2, 400)\n",
    "\n",
    "# Plot for alpha(u, t)\n",
    "t_values_alpha = [0, 1, 2, 3]\n",
    "plt.figure(figsize=(6,6))\n",
    "plt.tight_layout()\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.spines['left'].set_position('zero')\n",
    "ax.spines['bottom'].set_position('zero')\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "ax.tick_params(axis='both', which='both', direction='in', labelsize=20, width=1.5, length=6)\n",
    "ax.plot((1), (0), ls=\"\", marker=\">\", ms=10, color=\"k\",\n",
    "        transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "ax.plot((0), (1), ls=\"\", marker=\"^\", ms=10, color=\"k\",\n",
    "        transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "ax.plot((0), (0), ls=\"\", marker=\"<\", ms=10, color=\"k\",\n",
    "        transform=ax.get_yaxis_transform(), clip_on=False)\n",
    "ax.plot((0), (0), ls=\"\", marker=\"v\", ms=10, color=\"k\",\n",
    "        transform=ax.get_xaxis_transform(), clip_on=False)\n",
    "plt.grid(True)\n",
    "plt.rcParams[\"font.family\"] = \"cursive\"\n",
    "\n",
    "\n",
    "for t in t_values_alpha:\n",
    "    hessian_values = hessian(u_values, t)\n",
    "    if t==1:\n",
    "        plt.plot(u_values, hessian_values, linewidth=3, label=r'$\\tau = $'+str(t), color='red')\n",
    "    else:\n",
    "        plt.plot(u_values, hessian_values, label=r'$\\tau = $'+str(t))\n",
    "\n",
    "\n",
    "plt.grid(True)\n",
    "plt.yticks(np.arange(-150,151,50), fontsize=35)\n",
    "plt.title(r'$\\frac{\\partial^2}{\\partial u^2}f_\\mathrm{a}(u,a=1,\\tau)$', size=45)\n",
    "# plt.title(r'$\\frac{\\partial}{\\partial u}(f_\\mathrm{a}(u,t,a=1)) = \\frac{\\exp(a\\cdot t) \\cosh(a\\cdot u)}{\\sqrt{1 + (\\exp(a\\cdot t) \\sinh(a \\cdot u))^2}}$', size=20)\n",
    "\n",
    "plt.xlabel(r'$u$', size=35, loc = 'left')\n",
    "# plt.ylabel(r'$u$' size=20, loc = 'left')\n",
    "\n",
    "# plt.legend(fontsize=25)\n",
    "\n",
    "# Adjust layout\n",
    "plt.savefig('alpha_hess_varyt.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# Define the functions\n",
    "def alpha(u, a, t=1):\n",
    "    return np.arcsinh(np.exp(a*t) * np.sinh(a*u))/a\n",
    "\n",
    "def derivative_alpha(u, a, t=1):\n",
    "    return np.exp(a*t) * np.cosh(a*u) / np.sqrt(1 + (np.exp(a*t) * np.sinh(a*u))**2)\n",
    "\n",
    "# Create the u values\n",
    "u_values = np.linspace(-2.1, 2.1, 400)\n",
    "\n",
    "# Create the subplots\n",
    "# fig, axs = plt.subplots(1, 2, figsize=(12, 5))\n",
    "\n",
    "# Plot for alpha(u, t)\n",
    "a_values_alpha = [1, 2, 3]\n",
    "plt.figure(figsize=(6,6))\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.spines['left'].set_position('zero')\n",
    "ax.spines['bottom'].set_position('zero')\n",
    "ax.spines['right'].set_color('none')\n",
    "ax.spines['top'].set_color('none')\n",
    "ax.tick_params(axis='both', which='both', direction='in', labelsize=20, width=1.5, length=6)\n",
    "plt.grid(True)\n",
    "\n",
    "\n",
    "for a in a_values_alpha:\n",
    "    alpha_values = alpha(u_values, a)\n",
    "    derivative_values = derivative_alpha(u_values, a)\n",
    "    if a == 0:\n",
    "        plt.plot(u_values, alpha_values)\n",
    "    if a == 1:\n",
    "        plt.plot(u_values, alpha_values, linewidth=3, label=r'$a = $'+str(a), color='red')\n",
    "    else:\n",
    "        plt.plot(u_values, alpha_values, label=r'$a = $'+str(a))\n",
    "    # axs[1].plot(u_values, derivative_values)\n",
    "\n",
    "\n",
    "\n",
    "# plt.title(r'$f_\\mathrm{a}(u,t,a =1) = \\frac{1}{a}\\sinh^{-1}(\\exp(a\\cdot t)\\sinh(a\\cdot u))$', size=20)\n",
    "plt.title(r'$f_\\mathrm{a}(u,a,\\tau=1)$', size=25)\n",
    "plt.xlabel(r'$u$', size=25, loc = 'right')\n",
    "plt.legend(fontsize=20)\n",
    "\n",
    "# Adjust layout\n",
    "plt.tight_layout()\n",
    "plt.savefig('alpha_varya.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Define the functions\n",
    "def alpha(u, a, t=1):\n",
    "    return np.arcsinh(np.exp(a*t) * np.sinh(a*u))/a\n",
    "\n",
    "def derivative_alpha(u, a, t=1):\n",
    "    return np.exp(a*t) * np.cosh(a*u) / np.sqrt(1 + (np.exp(a*t) * np.sinh(a*u))**2)\n",
    "# Create the u values\n",
    "u_values = np.linspace(-2, 2, 400)\n",
    "\n",
    "# Plot for alpha(u, t)\n",
    "a_values_alpha = [1, 2, 3]\n",
    "plt.figure(figsize=(6,6))\n",
    "plt.tight_layout()\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.spines['left'].set_position('zero')\n",
    "ax.spines['bottom'].set_position('zero')\n",
    "ax.spines['right'].set_color('none')\n",
    "ax.spines['top'].set_color('none')\n",
    "ax.tick_params(axis='both', which='both', direction='in', labelsize=20, width=1.5, length=6)\n",
    "\n",
    "\n",
    "for a in a_values_alpha:\n",
    "    alpha_values = alpha(u_values, a)\n",
    "    derivative_values = derivative_alpha(u_values, a)\n",
    "    if a==1:\n",
    "        plt.plot(u_values, derivative_values, linewidth=3, label=r'$a = $'+str(a), color='red')\n",
    "    else:\n",
    "        plt.plot(u_values, derivative_values, label=r'$a = $'+str(a))\n",
    "\n",
    "\n",
    "plt.grid(True)\n",
    "plt.yticks(np.arange(0,19,3), fontsize=20)\n",
    "plt.title(r'$\\frac{\\partial}{\\partial u}f_\\mathrm{a}(u,a,\\tau=1)$', size=25)\n",
    "# plt.title(r'$\\frac{\\partial}{\\partial u}(f_\\mathrm{a}(u,t,a=1)) = \\frac{\\exp(a\\cdot t) \\cosh(a\\cdot u)}{\\sqrt{1 + (\\exp(a\\cdot t) \\sinh(a \\cdot u))^2}}$', size=20)\n",
    "\n",
    "plt.xlabel(r'$u$', size=25, loc = 'center')\n",
    "# plt.ylabel(r'$u$' size=20, loc = 'left')\n",
    "\n",
    "plt.legend(fontsize=20)\n",
    "\n",
    "# Adjust layout\n",
    "plt.savefig('alpha_der_varya.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "A = np.random.rand(4,2)\n",
    "B = np.random.rand(4,2)\n",
    "Att = np.matmul(A, B.transpose()) + np.eye(4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 202,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 600x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def hessian(x, a, t=1):\n",
    "    y = np.arcsinh(np.exp(t)*np.sinh(a*x))/a\n",
    "    return np.gradient(np.gradient(y,x),x)\n",
    "# Create the u values\n",
    "u_values = np.linspace(-2, 2, 400)\n",
    "\n",
    "# Plot for alpha(u, t)\n",
    "a_values_alpha = [1, 2, 3]\n",
    "plt.figure(figsize=(6,6))\n",
    "plt.tight_layout()\n",
    "\n",
    "ax = plt.gca()\n",
    "ax.spines['left'].set_position('zero')\n",
    "ax.spines['bottom'].set_position('zero')\n",
    "ax.spines['right'].set_color('none')\n",
    "ax.spines['top'].set_color('none')\n",
    "ax.tick_params(axis='both', which='both', direction='in', labelsize=20, width=1.5, length=6)\n",
    "\n",
    "\n",
    "for a in a_values_alpha:\n",
    "    hessian_values = hessian(u_values, a)\n",
    "    if a==1:\n",
    "        plt.plot(u_values, hessian_values, linewidth=3, label=r'$a = $'+str(a), color='red')\n",
    "    else:\n",
    "        plt.plot(u_values, hessian_values, label=r'$a = $'+str(a))\n",
    "\n",
    "\n",
    "plt.grid(True)\n",
    "plt.yticks(np.arange(-20,20,10), fontsize=20)\n",
    "plt.title(r'$\\frac{\\partial^2}{\\partial u^2}f_\\mathrm{a}(u,a,\\tau=1)$', size=25)\n",
    "# plt.title(r'$\\frac{\\partial}{\\partial u}(f_\\mathrm{a}(u,t,a=1)) = \\frac{\\exp(a\\cdot t) \\cosh(a\\cdot u)}{\\sqrt{1 + (\\exp(a\\cdot t) \\sinh(a \\cdot u))^2}}$', size=20)\n",
    "\n",
    "plt.xlabel(r'$u$', size=25, loc = 'left')\n",
    "# plt.ylabel(r'$u$' size=20, loc = 'left')\n",
    "\n",
    "plt.legend(fontsize=25)\n",
    "\n",
    "# Adjust layout\n",
    "plt.savefig('alpha_hess_varya.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from critdd import Diagram\n",
    "import pandas as pd\n",
    "\n",
    "# download example data\n",
    "_URL = \"/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/perm_chans.csv\"\n",
    "df = pd.read_csv(_URL).pivot(\n",
    "    index = \"dataset_name\",\n",
    "    columns = \"classifier_name\",\n",
    "    values = \"accuracy\"\n",
    ")\n",
    "\n",
    "# create a CD diagram from the Pandas DataFrame\n",
    "diagram = Diagram(\n",
    "    df.to_numpy(),\n",
    "    treatment_names = df.columns,\n",
    "    maximize_outcome = True\n",
    ")\n",
    "\n",
    "# inspect average ranks and groups of statistically indistinguishable treatments\n",
    "diagram.average_ranks # the average rank of each treatment\n",
    "diagram.get_groups(alpha=.05, adjustment=\"holm\")\n",
    "\n",
    "# export the diagram to a file\n",
    "diagram.to_file(\n",
    "    \"example.tex\",\n",
    "    alpha = .05,\n",
    "    adjustment = \"holm\",\n",
    "    reverse_x = True,\n",
    "    axis_options = {\"title\": \"Critical Difference Diagram\"},\n",
    ")\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1.67621538 0.68733122 0.6343154  1.13771216]\n",
      " [0.60504058 1.60959927 0.56091455 1.01470276]\n",
      " [0.06754665 0.08695682 1.08590408 0.12471898]\n",
      " [0.21677977 0.29674903 0.29746867 1.41096089]]\n"
     ]
    }
   ],
   "source": [
    "perm = np.random.permutation(4)\n",
    "Att2 = Att[perm][:,perm]\n",
    "print(Att2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1.67621538 0.         0.         0.        ]\n",
      " [0.60504058 1.60959927 0.         0.        ]\n",
      " [0.06754665 0.08695682 1.08590408 0.        ]\n",
      " [0.21677977 0.29674903 0.29746867 1.41096089]]\n",
      "[[2.809698   1.01417833 0.11322273 0.36336959]\n",
      " [1.01417833 2.95688391 0.18083409 0.60880758]\n",
      " [0.11322273 0.18083409 1.19131171 0.36346954]\n",
      " [0.36336959 0.60880758 0.36346954 2.21435169]]\n"
     ]
    }
   ],
   "source": [
    "L2 = np.tril(Att2)\n",
    "print(L2)\n",
    "print(np.matmul(L2, L2.transpose()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1.08590408 0.         0.         0.        ]\n",
      " [0.29746867 1.41096089 0.         0.        ]\n",
      " [0.56091455 1.01470276 1.60959927 0.        ]\n",
      " [0.6343154  1.13771216 0.68733122 1.67621538]] [[1.08590408 0.         0.         0.        ]\n",
      " [0.6343154  1.13771216 0.         0.        ]\n",
      " [0.29746867 1.41096089 0.29674903 0.        ]\n",
      " [0.56091455 1.01470276 1.60959927 0.60504058]]\n"
     ]
    }
   ],
   "source": [
    "print(L1, L2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "from torchdiffeq import odeint\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "class ODEFunc(nn.Module):\n",
    "    def __init__(self, dim):\n",
    "        super(ODEFunc, self).__init__()\n",
    "        self.network = nn.Sequential(\n",
    "            nn.Linear(dim, 64),\n",
    "            nn.Sigmoid(),\n",
    "            nn.Linear(64, 64),\n",
    "            nn.Sigmoid(),\n",
    "            nn.Linear(64, 64),\n",
    "            nn.Sigmoid(),\n",
    "            nn.Linear(64, dim),\n",
    "            # nn.Sigmoid()\n",
    "        )\n",
    "\n",
    "    def forward(self, t, y):\n",
    "        return self.network(y) - y\n",
    "\n",
    "class MonotonicODE(nn.Module):\n",
    "    def __init__(self, dim):\n",
    "        super(MonotonicODE, self).__init__()\n",
    "        self.odefunc = ODEFunc(dim)\n",
    "\n",
    "    def forward(self, x):\n",
    "        t = torch.linspace(0.0, 1, 100).to(x.device)  # Time span, adjust as needed\n",
    "        solution = odeint(self.odefunc, x, t, method='euler')  # Use your desired integration method\n",
    "        return solution  # Return the final value\n",
    "\n",
    "# Example usage:\n",
    "input_dim = 1\n",
    "model = MonotonicODE(input_dim)\n",
    "input_data = torch.linspace(-10,10,20).unsqueeze(1)\n",
    "# input_data = torch.tensor([[0.0], [-10.0], [10.0]])  # Example input data\n",
    "output = model(input_data)\n",
    "plt.figure(figsize=(12,6))\n",
    "ax=plt.gca()\n",
    "# ax.spines['bottom'].set_position('zero')\n",
    "plt.xticks(np.linspace(0,1,6), fontsize=25)\n",
    "plt.yticks(np.linspace(-10,10,5), fontsize=25)\n",
    "plt.xlabel(r'$\\tau$', fontsize=24)\n",
    "plt.ylabel(r'$u$', fontsize=24, rotation=0)\n",
    "for i in range(len(input_data)):\n",
    "    plt.plot(np.linspace(0,1,len(output[:,1])),output[:,i].detach().cpu().numpy(), c='blue', marker='>', markevery=5, linestyle='--')\n",
    "plt.tight_layout()\n",
    "plt.savefig('ode_lines.pdf')\n",
    "# plt.plot(np.linspace(0,1,len(output[:,1])), np.zeros_like(output[:,i].detach().cpu().numpy()), c='black')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 98,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import torch\n",
    "import torch.nn as nn\n",
    "from torchdiffeq import odeint\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "t = np.linspace(0,1,100)\n",
    "input = [-10, 10]\n",
    "plt.figure(figsize=(12,6))\n",
    "ax=plt.gca()\n",
    "# ax.spines['bottom'].set_position('zero')\n",
    "plt.xticks(np.linspace(0,1,6), fontsize=25)\n",
    "plt.yticks([0], fontsize=25)\n",
    "plt.xlabel(r'$\\tau$', fontsize=24)\n",
    "plt.ylabel(r'$u$', fontsize=24, rotation=0, labelpad=15)\n",
    "plt.plot(t, 10*t - 15, c = 'blue', marker='>', markevery=5, linestyle='--')\n",
    "plt.plot(t, -10*t + 15, c=  'blue', marker='>', markevery=5, linestyle='--')\n",
    "plt.plot(t, t*0, c = 'black')\n",
    "plt.plot([0,0], [20,-20], c = 'black')\n",
    "# for i in range(len(input_data)):\n",
    "#     plt.plot(np.linspace(0,1,len(output[:,1])),output[:,i].detach().cpu().numpy(), c='blue', marker='>', markevery=5, linestyle='--')\n",
    "plt.tight_layout()\n",
    "plt.savefig('ode_lines.pdf')\n",
    "# plt.plot(np.linspace(0,1,len(output[:,1])), np.zeros_like(output[:,i].detach().cpu().numpy()), c='black')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'Tensor' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb Cell 22\u001b[0m line \u001b[0;36m4\n\u001b[1;32m      <a href='vscode-notebook-cell:/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb#X30sZmlsZQ%3D%3D?line=0'>1</a>\u001b[0m \u001b[39mimport\u001b[39;00m \u001b[39mtorch\u001b[39;00m\n\u001b[1;32m      <a href='vscode-notebook-cell:/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb#X30sZmlsZQ%3D%3D?line=1'>2</a>\u001b[0m \u001b[39mfrom\u001b[39;00m \u001b[39mtorch\u001b[39;00m \u001b[39mimport\u001b[39;00m nn\n\u001b[0;32m----> <a href='vscode-notebook-cell:/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb#X30sZmlsZQ%3D%3D?line=3'>4</a>\u001b[0m \u001b[39mclass\u001b[39;00m \u001b[39mshiesh\u001b[39;00m(nn\u001b[39m.\u001b[39mModule):\n\u001b[1;32m      <a href='vscode-notebook-cell:/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb#X30sZmlsZQ%3D%3D?line=5'>6</a>\u001b[0m     \u001b[39mdef\u001b[39;00m \u001b[39m__init__\u001b[39m(\u001b[39mself\u001b[39m) \u001b[39m-\u001b[39m\u001b[39m>\u001b[39m \u001b[39mNone\u001b[39;00m:\n\u001b[1;32m      <a href='vscode-notebook-cell:/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb#X30sZmlsZQ%3D%3D?line=6'>7</a>\u001b[0m         \u001b[39msuper\u001b[39m()\u001b[39m.\u001b[39m\u001b[39m__init__\u001b[39m()\n",
      "\u001b[1;32m/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb Cell 22\u001b[0m line \u001b[0;36m1\n\u001b[1;32m      <a href='vscode-notebook-cell:/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb#X30sZmlsZQ%3D%3D?line=7'>8</a>\u001b[0m     \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mregister_buffer(\u001b[39m\"\u001b[39m\u001b[39mthreshold\u001b[39m\u001b[39m\"\u001b[39m, \u001b[39m5\u001b[39m)\n\u001b[1;32m      <a href='vscode-notebook-cell:/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb#X30sZmlsZQ%3D%3D?line=8'>9</a>\u001b[0m     \u001b[39mself\u001b[39m\u001b[39m.\u001b[39mregister_buffer(\u001b[39m\"\u001b[39m\u001b[39mslope\u001b[39m\u001b[39m\"\u001b[39m, torch\u001b[39m.\u001b[39mexp(\u001b[39m1.\u001b[39m))\n\u001b[0;32m---> <a href='vscode-notebook-cell:/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb#X30sZmlsZQ%3D%3D?line=10'>11</a>\u001b[0m \u001b[39mdef\u001b[39;00m \u001b[39mshiesh_\u001b[39m(\u001b[39mself\u001b[39m, x: Tensor) \u001b[39m-\u001b[39m\u001b[39m>\u001b[39m Tensor:\n\u001b[1;32m     <a href='vscode-notebook-cell:/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb#X30sZmlsZQ%3D%3D?line=11'>12</a>\u001b[0m     \u001b[39mreturn\u001b[39;00m torch\u001b[39m.\u001b[39marchsinh(torch\u001b[39m.\u001b[39mexp(\u001b[39m1\u001b[39m)\u001b[39m*\u001b[39mtorch\u001b[39m.\u001b[39msinh(x))\n\u001b[1;32m     <a href='vscode-notebook-cell:/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb#X30sZmlsZQ%3D%3D?line=13'>14</a>\u001b[0m \u001b[39mdef\u001b[39;00m \u001b[39mDshiesh\u001b[39m(\u001b[39mself\u001b[39m, x: Tensor) \u001b[39m-\u001b[39m\u001b[39m>\u001b[39m Tensor:\n",
      "\u001b[0;31mNameError\u001b[0m: name 'Tensor' is not defined"
     ]
    }
   ],
   "source": [
    "import Tensor\n",
    "import torch\n",
    "from torch import nn\n",
    "\n",
    "class shiesh(nn.Module):\n",
    "    threshold: Tensor\n",
    "    slope: Tensor\n",
    "\n",
    "    def __init__(self) -> None:\n",
    "        super().__init__()\n",
    "        self.register_buffer(\"threshold\", 5)\n",
    "        self.register_buffer(\"slope\", torch.exp(1.))\n",
    "    \n",
    "    def shiesh_(self, x: Tensor) -> Tensor:\n",
    "        return torch.arcsinh(torch.exp(1)*torch.sinh(x))\n",
    "    \n",
    "    def Dshiesh(self, x: Tensor) -> Tensor:\n",
    "        return torch.exp(1)*torch.cosh(x)/(1 + (torch.exp(1)*torch.sinh(x))**2)**0.5\n",
    "\n",
    "    def forward(self, x: Tensor) -> (Tensor, Tensor):\n",
    "        mask = x.abs() <= self.threshold\n",
    "        x_out =  torch.where(mask, self.shiesh_(x), x + torch.sign(x))\n",
    "        ldj = torch.log(torch.where(mask, self.Dshiesh(x), x + torch.sign(x)))\n",
    "        return x_out, ldj"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'nn' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "\u001b[1;32m/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb Cell 23\u001b[0m line \u001b[0;36m1\n\u001b[0;32m----> <a href='vscode-notebook-cell:/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb#X31sZmlsZQ%3D%3D?line=0'>1</a>\u001b[0m \u001b[39mclass\u001b[39;00m \u001b[39mshiesh_inv\u001b[39;00m(nn\u001b[39m.\u001b[39mModule):\n\u001b[1;32m      <a href='vscode-notebook-cell:/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb#X31sZmlsZQ%3D%3D?line=1'>2</a>\u001b[0m     threshold: Tensor\n\u001b[1;32m      <a href='vscode-notebook-cell:/home/yalavarthi/Nextcloud/vijaya_research/flow_forecast/ProFITi/ICLR_2024/fig/matplotlib_plots.ipynb#X31sZmlsZQ%3D%3D?line=2'>3</a>\u001b[0m     slope: Tensor\n",
      "\u001b[0;31mNameError\u001b[0m: name 'nn' is not defined"
     ]
    }
   ],
   "source": [
    "class shiesh_inv(nn.Module):\n",
    "    threshold: Tensor\n",
    "    slope: Tensor\n",
    "\n",
    "    def __init__(self) -> None:\n",
    "        super().__init__()\n",
    "        self.register_buffer(\"threshold\", 5)\n",
    "        self.register_buffer(\"slope\", torch.exp(1.))\n",
    "    \n",
    "    def shiesh_inv_(self, x: Tensor) -> Tensor:\n",
    "        return torch.arcsinh(torch.exp(-1)*torch.sinh(x))\n",
    "    \n",
    "    def Dshiesh_inv(self, x: Tensor) -> Tensor:\n",
    "        return torch.exp(-1)*torch.cosh(x)/(1 + (torch.exp(-1)*torch.sinh(x))**2)**0.5\n",
    "\n",
    "    def forward(self, x: Tensor) -> (Tensor, Tensor):\n",
    "        mask = x.abs() <= self.threshold\n",
    "        x_out =  torch.where(mask, self.shiesh_inv_(x), x - torch.sign(x))\n",
    "        ldj = torch.log(torch.where(mask, self.Dshiesh_inv(x), x + torch.sign(x)))\n",
    "        return x_out, ldj"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([nan, nan, nan, ..., nan, nan, nan])"
      ]
     },
     "execution_count": 119,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fbbfe4e3a00>"
      ]
     },
     "execution_count": 159,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from scipy.special import erf, erfc, erfcinv\n",
    "R2 = np.sqrt(2)\n",
    "\n",
    "def shiesh(z):\n",
    "    return np.arcsinh(np.exp(1) * np.sinh(z))\n",
    "\n",
    "def llh(z,mean=0, variance=1):\n",
    "    exponent = -((z - mean)**2) / (2 * variance)\n",
    "    likelihood = (1 / np.sqrt(2 * np.pi * variance)) * np.exp(exponent)\n",
    "    return likelihood\n",
    "\n",
    "def transport(z, mu=1):\n",
    "    return -R2*erfcinv((erfc((-z+mu)/R2) + erfc(-(z+mu)/R2))/2)\n",
    "    \n",
    "\n",
    "z = np.sort(np.random.randn(10000))\n",
    "llh_z = llh(z)\n",
    "x = shiesh(z)\n",
    "# x = transport(z, mu=2)\n",
    "jac = np.gradient(z, x)\n",
    "\n",
    "llh_x = llh_z*jac\n",
    "plt.hist(z, bins=100, density=True, label = 'z distribution (normal sampled)')\n",
    "plt.hist(x, bins=100, density=True, label = 'x distribution (inverting z)')\n",
    "plt.plot(x, llh_x, label = 'x likelihood')\n",
    "\n",
    "plt.legend()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 163,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.legend.Legend at 0x7fbbaded8610>"
      ]
     },
     "execution_count": 163,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "def shiesh(z):\n",
    "    asd = np.where(z<3, z, 0.001*z+2.997)\n",
    "    return asd\n",
    "def llh(z,mean=0, variance=1):\n",
    "    exponent = -((z - mean)**2) / (2 * variance)\n",
    "    likelihood = (1 / np.sqrt(2 * np.pi * variance)) * np.exp(exponent)\n",
    "    return likelihood\n",
    "\n",
    "z = np.sort(np.random.randn(10000))\n",
    "llh_z = llh(z)\n",
    "x = shiesh(z)\n",
    "jac = np.gradient(z, x)\n",
    "llh_x = llh_z*jac\n",
    "# plt.hist(z, bins=100, density=True, label = 'z distribution (normal sampled)')\n",
    "plt.hist(x, bins=1000, density=True, label = 'x distribution sampled from z')\n",
    "# plt.plot(x, llh_x, label = 'x likelihood')\n",
    "plt.legend()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "tf_260",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.9"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

